User oriented assessment of vibration suppression by command shaping in a supernumerary wearable robotic arm

Supernumerary Robotic Limbs (SRLs) exhibit inherently compliant behavior due to the elasticity present at the intersection of human tissue and the robot. This compliance, can prominently influence the operation of some SRLs, depending on the application. In order to control the residual vibrations of SRLs, we have used an input-shaping method which is a computationally inexpensive approach. The effectiveness of this method in controlling the residual vibrations of a SRL has been proven using robustness analysis. User studies show that reducing the vibrations using input shaping directly increases the user satisfaction and comfort by at least 9%. It is also observed that 36% of the users preferred unshaped commands. We hypothesize that the shaped commands put a higher cognitive load on the user compared to unshaped commands. This shows that when dealing with human-robot interaction, user satisfaction becomes an equally important parameter as traditional performance criteria and should be taken into account while evaluating the success of any vibration-control method.

==> FinalProject/DataFree.m <==
clear
% Importing Recording Data From Gyroscope 
% Data Represents Angular Velocity in rad/s
v1 = csvread('gyrom1.txt');
v2 = csvread('gyrom2.txt');
v3 = csvread('gyrom3.txt');
v4 = csvread('gyrom4.txt');
v5 = csvread('gyrom5.txt');

% Setting up Time Vectors For Each Velocity Vector
t1 = [0:0.02:(size(v1)-1)*0.02]';
t2 = [0:0.02:(size(v2)-1)*0.02]';
t3 = [0:0.02:(size(v3)-1)*0.02]';
t4 = [0:0.02:(size(v4)-1)*0.02]';
t5 = [0:0.02:(size(v5)-1)*0.02]';

figure(1)
plot(t1,v1)

figure(2)
plot(t2,v2)

figure(3)
plot(t3,v3)

figure(4)
plot(t4,v4)

figure(5)
plot(t5,v5)

% Integrating Velocity to Calculate Position

ts = 0.02;
pos1 = zeros (size(v1));
for i = 2:size(pos1,1)
    pos1(i) = v1(i) * ts + pos1(i-1);
end
pos2 = zeros (size(v2));
for i = 2:size(pos2,1)
    pos2(i) = v2(i) * ts + pos2(i-1);
end
pos3 = zeros (size(v3));
for i = 2:size(pos3,1)
    pos3(i) = v3(i) * ts + pos3(i-1);
end
pos4 = zeros (size(v4));
for i = 2:size(pos4,1)
    pos4(i) = v4(i) * ts + pos4(i-1);
end
pos5 = zeros (size(v5));
for i = 2:size(pos5,1)
    pos5(i) = v5(i) * ts + pos5(i-1);
end

figure(6)
plot(t1,pos1)

figure(7)
plot(t2,pos2)

figure(8)
plot(t3,pos3)

figure(9)
plot(t4,pos4)

figure(10)
plot(t5,pos5)




==> FinalProject/convolve.m <==
function [T,ShapedInput] = convolve(Input,Shaper,deltaT)

% Convolve(Input,Shaper,deltaT) -- Bill Singhose
% function [T,ShapedInput] = convolve(Input,Shaper,deltaT)
% Covolves Input and Shaper and returns the result ShapedInput.
% A time vector, T, which has the same number of rows as
% ShapedInput is also returned. T starts at zero and is incremented
% deltaT each step.
% Input can be an nxm matrix,where m is the number of inputs.
% Shaper must be a row or column vector.

[rows,columns]=size(Input);
shlen=length(Shaper);
% Pad the Input vector with j extra final values.
% Where, j is the length of the shaper.
for j=1:shlen
  for jj=1:columns
    Input(rows+j,jj)=Input(rows,jj);
  end
end

% Perform Convolution
for i=1:columns
  ShInput(:,i)=conv(Input(:,i),Shaper);
end

%Delete convolution remainder
ShapedInput=ShInput(1:rows+shlen-1,:);

T=(0:deltaT:(length(ShapedInput)-1)*deltaT)';
 


==> FinalProject/digseq.m <==
function dseq = digseq(seq,step)

% digseq - Whit Rappole
% DIGITIZESEQ Map a sequence onto digital timing loop
% dseq = digseq(seq,step)
%
% Uses a linear extrapolation to split each continuous
% impulse into two digital impulses

dseq = zeros(round(seq(length(seq),1)/step)+2,1);
for nn=1:length(seq),
			index = floor(seq(nn,1)/step);
			woof = (seq(nn,1)-index*step)/step;
			dseq(index+2) = dseq(index+2)+woof*seq(nn,2);
			dseq(index+1) = dseq(index+1)+seq(nn,2) - woof*seq(nn,2);
end

while dseq(length(dseq)) == 0,
		dseq = dseq(1:(length(dseq)-1));
end



==> FinalProject/shaperDemo.m <==
% Demonstrate the basic shaping process
clear
w=9.62;		% natural frequency
z=0.1;		% damping ratio
fs=100;   	% sampling frequency
Ts=1/fs;	% sampling period
tsim=10;  	% duration of simulation

%2nd order model
    A=[0 1;-w^2 -2*z*w];
    B=[0;w^2];
    C=[1 0];
    D=[0];
     
% Generate input command
t=0:Ts:tsim;
t=t';				%time base

for i = 1:length(t)
    if t(i)<=0.38
        u(i,1) = 3.45*t(i);
    else
        u(i,1) = 1.34;
    end
end

%create shaper
f=w/2/pi;
[digshap,exactshap]=zvd(f,z,Ts);

%create shaped command
[tshap, ushap] = convolve(u,digshap,Ts);

%run unshaped simulation
[y,x]=lsim(A,B,C,D,u,t);

%run shaped simulation
[yshap,x]=lsim(A,B,C,D,ushap,tshap);
figure(1)
plot(t,y,'b',tshap,yshap,'r')
figure(2)
plot(t,u,tshap,ushap)

v = zeros (size(u));
for i = 2:size(v,1)
    v(i) = (u(i)-u(i-1))/Ts;
end

vshap = zeros (size(ushap));
for i = 2:size(vshap,1)
    vshap(i) = (ushap(i)-ushap(i-1))/Ts;
end



==> FinalProject/zvd.m <==
function [shaper,exactshaper] = ZVD(f,zeta,deltaT)

% [shaper,exactshaper]=ZVD(f,zeta,deltaT)-- Bill Singhose
% Generates a ZVD shaper for 1 mode.
%
% Returns the digital sequence by default, and
% the exact sequence as the second variable:
% eg: to generate the exact shaper, use:
%		  [dig_shaper,exact_shaper]=singer13(f,z,0.01)
%	note:  the 0.01 is ignored for the exact shaper and 
%	       dig_shaper can be ignored
%
%  to Return the digital sequence, use:
%		dig_shaper=singer13(f,z,0.001)
%
% f - frequency (Hz) of vibration being controlled.
% zeta - damping ratio of vibration being controlled.
% deltaT - time spacing at which input to system is updated.
%
% This function generates the exact sequence and then uses
% DigitizeSeq to convert the exact sequence to digital format.

Wn=2*pi*f;
shaperdeltaT=pi/(Wn*sqrt(1-(zeta)^2));
K=exp(-zeta*pi/(sqrt(1-zeta^2))); 
shaperdenom=1 + 2*K + K^2;

time2=shaperdeltaT;   
time3=2*shaperdeltaT;

amp1=1/shaperdenom;
amp2=2*K/shaperdenom;
amp3=K^2/shaperdenom;
exactshaper=[0	amp1;time2 amp2;time3 amp3];
shaper = digseq(exactshaper,deltaT);

